Analyzing and Mitigating Data Stalls in DNN Training

Training Deep Neural Networks (DNNs) is resource-intensive and time-consuming. While prior research has explored many different ways of reducing DNN training time, the impact of input data pipeline, i.e., fetching raw data items from storage and performing data pre-processing in memory, has been relatively unexplored. This paper makes the following contributions: (1) We present the first comprehensive analysis of how the input data pipeline affects the training time of widely-used computer vision and audio Deep Neural Networks (DNNs), that typically involve complex data preprocessing. We analyze nine different models across three tasks and four datasets while varying factors such as the amount of memory, number of CPU threads, storage device, GPU generation etc on servers that are a part of a large production cluster at Microsoft. We find that in many cases, DNN training time is dominated by data stall time: time spent waiting for data to be fetched and preprocessed. (2) We build a tool, DS-Analyzer to precisely measure data stalls using a differential technique, and perform predictive what-if analysis on data stalls. (3) Finally, based on the insights from our analysis, we design and implement three simple but effective techniques in a data-loading library, CoorDL, to mitigate data stalls. Our experiments on a range of DNN tasks, models, datasets, and hardware configs show that when PyTorch uses CoorDL instead of the state-of-the-art DALI data loading library, DNN training time is reduced significantly (by as much as 5x on a single server).

==> appendix/graph-scripts/batch-size.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
from matplotlib.patches import Rectangle
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'



def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    val5 = []
    val6 = []
    val7 = []
    val8 = []
    compute = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(float(s[2]))



    #Number of distinct bar groups
    N = len(val1) 

    #Number of bars per group
    num_per_group = 1
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group

    rects1 = ax.bar(ind , val1, width, color=orange, hatch='xx',edgecolor=['black']*len(ind), linewidth=3)
    rects11 = ax.bar(ind , val2, width, color='darkgrey', hatch='ooo',edgecolor=['black']*len(ind), linewidth=3)
    
    # add some text for labels, title and axes ticks

    ax.set_xticks(ind)
    ax.set_xticklabels(workloads_names)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Epoch Time (s)', fontsize=fsize+2)
    ax.set_xlabel('Batch size per GPU', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.09, 0.5)
    ax.set_ylim([0, 400])
    ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

    extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    ax.legend(( rects1[0],  rects11[0]),
              ('Prep stall','Compute'), 
              bbox_to_anchor=(0.98, 1), ncol=2, fontsize=fsize+2)





fig = plt.figure(figsize=(7, 3))
ax = plt.gca()

pyt = 'data/batch-size.data'

plot_bars(ax, pyt)

plt.savefig("../graphs/batch-size.png", dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
fig.show()

==> appendix/graph-scripts/data/eval-micro.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 17})

red = 'tab:red'
blue = 'navy'

def plot_line(ax, filename):
    line1 = []
    line2 = []
    workloads_names = []

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append((s[0]))
        line1.append(int(s[1]))
        line2.append(int(s[2]))

    dali = ax.plot(workloads_names, line1, color=blue, marker='x', linestyle='solid',
        linewidth=5, markersize=9)
    recall = ax.plot(workloads_names, line2, color=red, marker='o', linestyle='solid',
        linewidth=5, markersize=9)

    # add some text for labels, title and axes ticks
    ax.set_ylabel('Training speed (samples/s) ')
    #ax.get_yaxis().set_label_coords(-0.07, 0.5)
    #ax.set_xticklabels(workloads_names)
    #ax.set_ylim([0, 1000])
    #ax.set_title('(a) Varying the # pre-processing threads per GPU')
    #ax.title.set_position([0.5, -0.25])
    ax.legend((dali[0], recall[0]),
              ('DALI', 'CoordDL'), bbox_to_anchor=(0.8, 1), ncol=2)


mint = 'dist-mint-micro.data'
fig = plt.figure(figsize=(6,4))
ax=plt.gca()
plot_line(ax, mint)
plt.savefig("dist-mint-micro.png", dpi=500, bbox_inches='tight', pad_inches=0.1)

==> appendix/graph-scripts/eval-hp-img22k.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 13})
from matplotlib.patches import Rectangle
fsize=13
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'



def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    val5 = []
    val6 = []
    val7 = []
    val8 = []
    compute = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(float(s[2]))
        val3.append(1)
        val4.append(round((float(s[2])/float(s[1])),2))


    #Number of distinct bar groups
    N = len(val1) 

    #Number of bars per group
    num_per_group = 2
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group

    rects1 = ax.bar(ind , val3, width, color=orange, hatch='xx',edgecolor=['black']*len(ind))
    rects11 = ax.bar(ind+width, val4, width, color='k',edgecolor=['black']*len(ind))
    
    # add some text for labels, title and axes ticks

    ax.set_xticks(ind+width)
    ax.set_xticklabels(workloads_names)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Speedup wrt DALI', fontsize=fsize+2)
    #ax.set_xlabel('Batch size per GPU', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.08, 0.5)
    ax.set_ylim([0,3])
    ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

    extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    ax.legend(( rects1[0],  rects11[0]),
              ('DALI','CoordDL'), 
              bbox_to_anchor=(0.95, 1), ncol=2, fontsize=fsize+2)





fig = plt.figure(figsize=(10, 3))
ax = plt.gca()

pyt = 'data/eval-hp-img22k.data'

plot_bars(ax, pyt)

plt.savefig("../graphs/eval-hp-img22k.png", dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
fig.show()

==> appendix/graph-scripts/eval-micro.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 17})

red = 'tab:red'
blue = 'navy'

def plot_line(ax, filename):
    line1 = []
    line2 = []
    workloads_names = []

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append((s[0]))
        line1.append(int(s[1]))
        line2.append(int(s[2]))

    dali = ax.plot(workloads_names, line1, color=blue, marker='x', linestyle='solid',
        linewidth=5, markersize=9)
    recall = ax.plot(workloads_names, line2, color=red, marker='o', linestyle='solid',
        linewidth=5, markersize=9)

    # add some text for labels, title and axes ticks
    ax.set_ylabel('Training speed (samples/s) ')
    #ax.get_yaxis().set_label_coords(-0.07, 0.5)
    #ax.set_xticklabels(workloads_names)
    #ax.set_ylim([0, 1000])
    #ax.set_title('(a) Varying the # pre-processing threads per GPU')
    #ax.title.set_position([0.5, -0.25])
    ax.legend((dali[0], recall[0]),
              ('DALI', 'CoorDL'), bbox_to_anchor=(0.8, 1), ncol=2)


mint = 'data/dist-mint-micro.data'
fig = plt.figure(figsize=(6,4))
ax=plt.gca()
plot_line(ax, mint)
plt.savefig("../graphs/dist-mint-micro.png", dpi=500, bbox_inches='tight', pad_inches=0.1)

==> appendix/graph-scripts/plot-bars.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 16})
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
lgrey = 'lightgrey'


def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5, r=1):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        if r == 0:
            print("r is 0")
            ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize-2, rotation=90)
        else:
            ax.text(rect.get_x() + adj , height + adj_h,
                '%.1f' % round(base[i], r) + unit,
                ha='center', va='bottom', fontsize=fsize-2, rotation=90)
        #if i == 0:
        ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)



########################## BAR cHART #############################

def plot_bars(ax, filename, dist=False, title=None, adj_h=100, adj_unit=450, 
    adj_w=0.05, r=1, xlabel=None, ylabel=None, yheight=-0.25, 
    ylabel_adj=-0.15, ylim=None, label=True, legend=False,
    num_bars=3):

    values = []
    for i in range(0, num_bars):
        values.append([])

    workloads_names = []
    num_per_group = num_bars

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  
        workloads_names.append(s[0])
        for i in range(1, len(s)):
            values[i-1].append(float(s[i]))


    #Number of distinct bar groups
    N = len(workloads_names)

    #Number of bars per group
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups) *N, group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group
    rects1 = ax.bar(ind, values[0], width, color=orange, hatch='xx',  
        edgecolor=['black']*len(ind), linewidth=2)
    #rects2 = ax.bar(ind + width, values[1], width, color=olive, hatch='...', 
    #    edgecolor=['black']*len(ind), linewidth=2)
    #rects3 = ax.bar(ind + 2*width, values[2], width, color=black, hatch='...', 
    #    edgecolor=['black']*len(ind), linewidth=2)
    rects2 = ax.bar(ind + width, values[1], width, color=lblue, hatch='', 
        edgecolor=['black']*len(ind), linewidth=2)
    rects3 = ax.bar(ind + 2*width, values[2], width, color=teal, hatch='...', 
        edgecolor=['black']*len(ind), linewidth=2)

    # add some text for labels, title and axes ticks
    if label:
        ax.set_ylabel(ylabel)
        ax.get_yaxis().set_label_coords(ylabel_adj, 0.5)
    ax.set_xticks(ind+ width)
    ax.set_xticklabels(workloads_names)
    if xlabel is not None:
        ax.set_xlabel(xlabel)

    if ylim is not None:
        ax.set_ylim([0, ylim])
    ax.set_title(title)

    if legend:
        ax.legend((rects1[0], rects2[0], rects3[0]),
              ('PyTorch', 'shm', 'minIO'), bbox_to_anchor=(1, 1), ncol=3, fontsize=14)
        #ax.legend((rects1[0], rects2[0], rects3[0]),
        #      ('PyTorch', 'Coordinated prep', 'Py-CoordDL'), bbox_to_anchor=(1, 1), ncol=3, fontsize=14)
    ax.title.set_position([0.5, yheight])


########################## OVERLAPPED BAR cHART #############################

def plot_overlap_bars(ax, filename, dist=False, title=None, adj_h=100, adj_unit=450, 
    adj_w=0.05, r=1, xlabel=None, ylabel=None, yheight=-0.25, 
    ylabel_adj=-0.15, ylim=None, label=True, legend=False,
    num_bars=3):

    values = []
    for i in range(0, num_bars):
        values.append([])

    workloads_names = []
    num_per_group = num_bars

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  
        workloads_names.append(s[0])
        for i in range(1, len(s)):
            values[i-1].append(float(s[i]))


    #Number of distinct bar groups
    N = len(workloads_names)

    #Number of bars per group

    
    width = 0.35
    space_bw_groups = 0.1
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups) *N, group_width+space_bw_groups)

    
    #The first arg is the list of x axis positions for the given item in bar group

    rects1 = ax.bar(ind, values[0], width, color=orange, hatch='xx',  
        edgecolor=['black']*len(ind), linewidth=2)
    rects11 = ax.bar(ind, values[2], width, color=lgrey, hatch='', 
        edgecolor=['black']*len(ind), linewidth=2)
    rects2 = ax.bar(ind+width, values[1], width, color=olive, hatch='...',  
        edgecolor=['black']*len(ind), linewidth=2)
    rects21 = ax.bar(ind+width, values[3], width, color=lgrey, hatch='', 
        edgecolor=['black']*len(ind), linewidth=2)

    # add some text for labels, title and axes ticks
    if label:
        ax.set_ylabel(ylabel)
        ax.get_yaxis().set_label_coords(ylabel_adj, 0.5)
    ax.set_xticks(ind + width/2)
    ax.set_xticklabels(workloads_names)
    if xlabel is not None:
        ax.set_xlabel(xlabel)

    if ylim is not None:
        ax.set_ylim([0, ylim])
    ax.set_title(title)

    if legend:
        ax.legend((rects1[0], rects2[0], rects11[0]),
              ('PyTorch', 'Coordinated prep', 'Compute'), bbox_to_anchor=(1, 1), ncol=3, fontsize=13)
    ax.title.set_position([0.5, yheight])





minio_ssd = 'data/eval-minio-ssd.data'
minio_hdd = 'data/eval-minio-hdd.data'
hp_micro = 'data/eval-hp-micro.data'
e2e_ssd = 'data/eval-e2e-ssd.data'
e2e_hdd = 'data/eval-e2e-hdd.data'


fig = plt.figure(figsize=(7, 3))
ax = plt.gca()
plot_bars(ax, minio_hdd, label=True, legend=True,
    ylabel='Epoch Time (s)', xlabel='% dataset cached', ylim=15000)
plt.savefig("../graphs/eval-minio-hdd.png", dpi=200, bbox_inches='tight', pad_inches=0.1)


fig = plt.figure(figsize=(7, 3))
ax = plt.gca()
plot_bars(ax, minio_ssd, label=True, legend=True,
    ylabel='Epoch Time (s)', xlabel='% dataset cached', 
    ylim=700, ylabel_adj=-0.1)
plt.savefig("../graphs/eval-minio-ssd.png", dpi=200, bbox_inches='tight', pad_inches=0.1)

fig = plt.figure(figsize=(7, 3))
ax = plt.gca()
plot_overlap_bars(ax, hp_micro, label=True, legend=True,
    ylabel='Epoch Time (s)', 
    ylabel_adj=-0.15, num_bars=4, ylim=3000)
plt.savefig("../graphs/eval-hp-micro.png", dpi=200, bbox_inches='tight', pad_inches=0.1)

fig = plt.figure(figsize=(9, 3))
ax = plt.gca()
plot_bars(ax, e2e_ssd, label=True, legend=True,
    ylabel='Epoch Time (s)', 
    ylabel_adj=-0.13, ylim=8000)
#plt.savefig("../graphs/eval-e2e-ssd.png", dpi=200, bbox_inches='tight', pad_inches=0.1)

fig = plt.figure(figsize=(9, 3))
ax = plt.gca()
plot_bars(ax, e2e_hdd, label=True, legend=True,
    ylabel='Epoch Time (s)', 
    ylabel_adj=-0.14, ylim=70000)
#plt.savefig("../graphs/eval-e2e-hdd.png", dpi=200, bbox_inches='tight', pad_inches=0.1)

==> appendix/graph-scripts/plot-dali-pytorch.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'


def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(float(s[2]))
        val3.append(float(s[3]))



    #Number of distinct bar groups
    N = len(val1)

    #Number of bars per group
    num_per_group = num
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group

    rects1 = ax.bar(ind , val1, width, color=teal, hatch='xx',edgecolor=['black']*len(ind))
    rects2 = ax.bar(ind + width , val2, width, color=orange, hatch='...',  edgecolor=['black']*len(ind))
    
    rects3 = ax.bar(ind + 2*width , val3, width, color='black', hatch='xx', edgecolor=['black']*len(ind))

    # add some text for labels, title and axes ticks

    ax.set_xticks(ind+width)
    ax.set_xticklabels(workloads_names)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Epoch Time (s)', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.05, 0.5)
    ax.set_ylim([0, 500])
    ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

        #autolabel_thr(rects2, ax, cache35)
    ax.legend((rects1[0], rects2[0], rects3[0]),
              ('PyTorch DL', 'DALI-CPU', 'DALI-GPU'), 
              bbox_to_anchor=(0.98, 1), ncol=3, fontsize=fsize+2)





fig = plt.figure(figsize=(14, 3))
ax = plt.gca()

pyt = 'data/pytorch-dali.data'

plot_bars(ax, pyt)

plt.savefig("../graphs/pytorch-dali.png", dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
fig.show()

==> appendix/graph-scripts/plot-dls.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'


def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(float(s[2]))
        val3.append(float(s[3]))



    #Number of distinct bar groups
    N = len(val1)

    #Number of bars per group
    num_per_group = num
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group

    rects1 = ax.bar(ind , val1, width, color=teal, hatch='xx',edgecolor=['black']*len(ind))
    rects2 = ax.bar(ind + width , val2, width, color=orange, hatch='...',  edgecolor=['black']*len(ind))
    
    rects3 = ax.bar(ind + 2*width , val3, width, color='black', hatch='xx', edgecolor=['black']*len(ind))

    # add some text for labels, title and axes ticks

    ax.set_xticks(ind+width)
    ax.set_xticklabels(workloads_names)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Epoch Time (s)', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.05, 0.5)
    #ax.set_ylim([0, 500])
    ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

        #autolabel_thr(rects2, ax, cache35)
    ax.legend((rects1[0], rects2[0], rects3[0]),
              ('Native DL', '+DALI-CPU', '+DALI-GPU'), 
              bbox_to_anchor=(0.98, 1), ncol=3, fontsize=fsize+2)





fig = plt.figure(figsize=(7, 3))
ax = plt.gca()

pyt = 'data/dls.data'

plot_bars(ax, pyt)

plt.savefig("../graphs/dls_dali.png", dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
fig.show()

==> appendix/graph-scripts/plot-rates-2.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 15})
fsize=15
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'


def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    

def plot_bars(axis, filename, dataset='', ylim=35000):
    g= []
    f = []
    p = []
    pg = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        g.append(float(s[1]))
        f.append(float(s[5]))
        p.append(float(s[4]))
        pg.append(float(s[3]))

    #Number of distinct bar groups
    N = 1
    #Number of bars per group
    num_per_group = 1
    width = 0.2
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.05, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    print("Num plots = ", len(axis))

    for idx in range(len(axis)):
        #print(ind)
        #print(g,f,pg,p)
        ax = axis[idx]
        rects1 = ax.bar(ind , g[idx:idx+1], width, color=black, hatch='',edgecolor=['black']*len(ind), linewidth=3)
        rects2 = ax.bar(ind + width, pg[idx:idx+1], width, color=lblue, hatch='x',edgecolor=['black']*len(ind), linewidth=3)
        rects3 = ax.bar(ind +2*width, p[idx:idx+1], width, color=lblue, hatch='',edgecolor=['black']*len(ind), linewidth=3)
        rects4 = ax.bar(ind + 3*width, f[idx:idx+1], width, color='brown', hatch='//',edgecolor=['black']*len(ind), linewidth=3)


    
        # add some text for labels, title and axes ticks
        tick_pos = [ind+width/2, ind + width + width/2, ind+2*width + width/2, ind+3*width + width/2]
        tick_label = ['G', r'$P_g$', r'$P_c$', 'F']
        ax.set_xticks(tick_pos)
        ax.set_xticklabels(tick_label)
        if idx > 0:
            ax.set_yticklabels([])
        ax.set_ylim([0, ylim])
        ax.set_xlabel(workloads_names[idx], fontsize=fsize+2)
        if idx == 0:
            ax.set_ylabel('samples/s', fontsize=fsize+2)
            ax.get_yaxis().set_label_coords(-0.3, 0.5)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    
    adj = ylim*(-17000)/35000
    ax.text(-3,adj, dataset, fontsize=18)
  

    #ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    #ax.title.set_position([0.5, -0.25])

    #extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    #ax.legend(( rects1[0],  rects11[0]),
    #          ('Prep stall','Compute'), 
     #         bbox_to_anchor=(0.98, 1), ncol=2, fontsize=fsize+2)

######################   PLOT ##################

rates_8_img1k = 'data/rates_8_img1k.data'
rates_4_img1k = 'data/rates_4_img1k.data'
rates_2_img1k = 'data/rates_2_img1k.data'
rates_1_img1k = 'data/rates_1_img1k.data'

rates_8_img22k = 'data/rates_8_img22k.data'
rates_4_img22k = 'data/rates_4_img22k.data'
rates_2_img22k = 'data/rates_2_img22k.data'
rates_1_img22k = 'data/rates_1_img22k.data'

rates_8_oi = 'data/rates.data'
rates_4_oi = 'data/rates_4_oi.data'
rates_2_oi = 'data/rates_2_oi.data'
rates_1_oi = 'data/rates_1_oi.data'

'''
fig = plt.figure(figsize=(20, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img1k, dataset='ImageNet-1K')
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_8_oi, dataset='OpenImages')
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_8_img22k, dataset='ImageNet-22K')
axis = []
'''
fig = plt.figure(figsize=(28, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img1k, dataset='(a) 8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_img1k, dataset='(b) 4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_img1k, dataset='(c) 2 GPU', ylim=12000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_img1k, dataset='(d) 1 GPU', ylim=10000)
axis = []


plt.savefig("../graphs/rates-img1k-2.png", dpi=400, bbox_inches='tight', pad_inches=0.1)


fig = plt.figure(figsize=(28, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_oi, dataset='(a) 8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_oi, dataset='(b) 4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_oi, dataset='(c) 2 GPU', ylim=10000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_oi, dataset='(d) 1 GPU', ylim=7500)
axis = []


plt.savefig("../graphs/rates-oi-2.png", dpi=400, bbox_inches='tight', pad_inches=0.1)

fig = plt.figure(figsize=(28, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img22k, dataset='(a) 8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_img22k, dataset='(b) 4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_img22k, dataset='(c) 2 GPU', ylim=10000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_img22k, dataset='(d) 1 GPU', ylim=7500)
axis = []


plt.savefig("../graphs/rates-img22k-2.png", dpi=400, bbox_inches='tight', pad_inches=0.1)







==> appendix/graph-scripts/plot-rates.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'


def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    

def plot_bars(axis, filename, dataset='', ylim=35000):
    g= []
    f = []
    p = []
    pg = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        g.append(float(s[1]))
        f.append(float(s[5]))
        p.append(float(s[4]))
        pg.append(float(s[3]))

    #Number of distinct bar groups
    N = 1
    #Number of bars per group
    num_per_group = 1
    width = 0.2
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.1, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    print("Num plots = ", len(axis))

    for idx in range(len(axis)):
        #print(ind)
        #print(g,f,pg,p)
        ax = axis[idx]
        rects1 = ax.bar(ind , g[idx:idx+1], width, color=black, hatch='',edgecolor=['black']*len(ind), linewidth=3)
        rects2 = ax.bar(ind + width, pg[idx:idx+1], width, color='darkgrey', hatch='xx',edgecolor=['black']*len(ind), linewidth=3)
        rects3 = ax.bar(ind +2*width, p[idx:idx+1], width, color=lblue, hatch='',edgecolor=['black']*len(ind), linewidth=3)
        rects4 = ax.bar(ind + 3*width, f[idx:idx+1], width, color='brown', hatch='//',edgecolor=['black']*len(ind), linewidth=3)


    
        # add some text for labels, title and axes ticks
        tick_pos = [ind, ind+width, ind+2*width, ind+3*width]
        tick_label = ['G', r'$P_g$', r'$P_c$', 'F']
        ax.set_xticks(tick_pos)
        ax.set_xticklabels(tick_label)
        if idx > 0:
            ax.set_yticklabels([])
        ax.set_ylim([0, ylim])
        ax.set_xlabel(workloads_names[idx], fontsize=fsize+2)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    #ax.set_ylabel('Epoch Time (s)', fontsize=fsize+2)
    adj = ylim*(-17000)/35000
    ax.text(-3,adj, dataset, fontsize=18)
    #ax.get_xaxis().set_label_coords(-0.09, 0.5)

    #ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    #ax.title.set_position([0.5, -0.25])

    #extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    #ax.legend(( rects1[0],  rects11[0]),
    #          ('Prep stall','Compute'), 
     #         bbox_to_anchor=(0.98, 1), ncol=2, fontsize=fsize+2)

######################   PLOT ##################

rates_8_img1k = 'data/rates_8_img1k.data'
rates_4_img1k = 'data/rates_4_img1k.data'
rates_2_img1k = 'data/rates_2_img1k.data'
rates_1_img1k = 'data/rates_1_img1k.data'

rates_8_img22k = 'data/rates_8_img22k.data'
rates_4_img22k = 'data/rates_4_img22k.data'
rates_2_img22k = 'data/rates_2_img22k.data'
rates_1_img22k = 'data/rates_1_img22k.data'

rates_8_oi = 'data/rates.data'
rates_4_oi = 'data/rates_4_oi.data'
rates_2_oi = 'data/rates_2_oi.data'
rates_1_oi = 'data/rates_1_oi.data'

'''
fig = plt.figure(figsize=(20, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img1k, dataset='ImageNet-1K')
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_8_oi, dataset='OpenImages')
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_8_img22k, dataset='ImageNet-22K')
axis = []
'''
fig = plt.figure(figsize=(20, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img1k, dataset='8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_img1k, dataset='4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_img1k, dataset='2 GPU', ylim=12000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_img1k, dataset='1 GPU', ylim=10000)
axis = []


plt.savefig("../graphs/rates-img1k.png", dpi=500, bbox_inches='tight', pad_inches=0.1)


fig = plt.figure(figsize=(20, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_oi, dataset='8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_oi, dataset='4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_oi, dataset='2 GPU', ylim=10000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_oi, dataset='1 GPU', ylim=7500)
axis = []


plt.savefig("../graphs/rates-oi.png", dpi=500, bbox_inches='tight', pad_inches=0.1)

fig = plt.figure(figsize=(20, 15))
gs = gridspec.GridSpec(30, 70)
axis = []
axis.append(fig.add_subplot(gs[0:5, 0: 9]))
axis.append(fig.add_subplot(gs[0:5, 10: 19]))
axis.append(fig.add_subplot(gs[0:5, 20: 29]))
axis.append(fig.add_subplot(gs[0:5, 30: 39]))
axis.append(fig.add_subplot(gs[0:5, 40: 49]))
axis.append(fig.add_subplot(gs[0:5, 50: 59]))
axis.append(fig.add_subplot(gs[0:5, 60: 69]))
plot_bars(axis, rates_8_img22k, dataset='8 GPU', ylim=35000)
axis = []

axis.append(fig.add_subplot(gs[8:13, 0: 9]))
axis.append(fig.add_subplot(gs[8:13, 10: 19]))
axis.append(fig.add_subplot(gs[8:13, 20: 29]))
axis.append(fig.add_subplot(gs[8:13, 30: 39]))
axis.append(fig.add_subplot(gs[8:13, 40: 49]))
axis.append(fig.add_subplot(gs[8:13, 50: 59]))
axis.append(fig.add_subplot(gs[8:13, 60: 69]))

plot_bars(axis, rates_4_img22k, dataset='4 GPU', ylim=20000)
axis = []

axis.append(fig.add_subplot(gs[16:21, 0: 9]))
axis.append(fig.add_subplot(gs[16:21, 10: 19]))
axis.append(fig.add_subplot(gs[16:21, 20: 29]))
axis.append(fig.add_subplot(gs[16:21, 30: 39]))
axis.append(fig.add_subplot(gs[16:21, 40: 49]))
axis.append(fig.add_subplot(gs[16:21, 50: 59]))
axis.append(fig.add_subplot(gs[16:21, 60: 69]))
plot_bars(axis, rates_2_img22k, dataset='2 GPU', ylim=10000)
axis = []

axis.append(fig.add_subplot(gs[24:29, 0: 9]))
axis.append(fig.add_subplot(gs[24:29, 10: 19]))
axis.append(fig.add_subplot(gs[24:29, 20: 29]))
axis.append(fig.add_subplot(gs[24:29, 30: 39]))
axis.append(fig.add_subplot(gs[24:29, 40: 49]))
axis.append(fig.add_subplot(gs[24:29, 50: 59]))
axis.append(fig.add_subplot(gs[24:29, 60: 69]))
plot_bars(axis, rates_1_img22k, dataset='1 GPU', ylim=7500)
axis = []


plt.savefig("../graphs/rates-img22k.png", dpi=500, bbox_inches='tight', pad_inches=0.1)







==> appendix/graph-scripts/threads.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
from matplotlib.patches import Rectangle
fsize=14
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'



def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    val5 = []
    val6 = []
    val7 = []
    val8 = []
    compute = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(float(s[2]))
        val3.append(17515)



    #Number of distinct bar groups
    N = len(val1) 

    #Number of bars per group
    num_per_group = 1
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group
    idx = [0,1,2,3,4,5,7]
    cpu = ax.plot(idx, val1, color=red, marker='o', linestyle='dashed',
        linewidth=3, markersize=7, label='cpu')
    gpu = ax.plot(idx, val2, color=blue, marker='x', linestyle='solid',
        linewidth=3, markersize=7, label='gpu')
    compute = ax.plot(idx, val3, color='green', marker='+', linestyle='-.',
        linewidth=3, markersize=7, label='gpu')
    # add some text for labels, title and axes ticks

    ax.set_xticks(idx)
    ax.set_xticklabels(workloads_names)
    #ax.set_yticklabels(np.arange(0, 25000, 5000))
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Speed (samples/s)', fontsize=fsize+2)
    ax.set_xlabel('vCPUs per GPU ( 64 vCPUs for 8 GPUs )', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.14, 0.5)
    ax.set_ylim([0, 20000])
    ax.margins(0.02)  

    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

    extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    ax.legend(( cpu[0],  gpu[0], compute[0], extra),
              ('CPU-prep','GPU-prep', 'Expected GPU ingestion', 'rate for ResNet18'), 
              bbox_to_anchor=(0.05, 1), ncol=2, fontsize=fsize)





fig = plt.figure(figsize=(7, 3))
ax = plt.gca()

pyt = 'data/threads.data'
thr_cpu = 'data/threads_cpu.data'
thr_cpu_speed = 'data/threads_cpu_speed.data'
#plot_bars(ax, pyt)
#plt.savefig("../graphs/analysis-threads.png", dpi=200, bbox_inches='tight', pad_inches=0.1)


#plot_bars(ax, thr_cpu)
#plt.savefig("../graphs/analysis-threads-cpu.png", dpi=200, bbox_inches='tight', pad_inches=0.1)


plot_bars(ax, thr_cpu_speed)
plt.savefig("../graphs/analysis-threads-cpu-speed.png", dpi=200, bbox_inches='tight', pad_inches=0.1)

==> appendix/graph-scripts/tool.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 14})
from matplotlib.patches import Rectangle
fsize=14
from matplotlib.patches import Ellipse, Circle
#plt.rcParams["font.weight"] = "bold"
#plt.rcParams["axes.labelweight"] = "bold"

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'



def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.08, adj_w=0.06, adj_unit=0.5):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.18
        ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize, rotation=90)
        if i == 0:
            ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize, rotation=90)
    


########################## PRE_PROCESS #############################

def plot_bars(ax, filename, num=3, legend=True):
    val1= []
    val2 = []
    val3 = []
    val4 = []
    workloads_names = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workloads_names.append(s[0])
        val1.append(float(s[1]))
        val2.append(9727)
        val3.append(23770)


    val4 = [6130, 7118, 9022, 9484 ]
    cache = [5, 7, 10, 15]
    #Number of distinct bar groups
    N = len(val1) 

    #Number of bars per group
    num_per_group = 1
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
    #The first arg is the list of x axis positions for the given item in bar group

    io = ax.plot(workloads_names, val1, color=red, marker='o', linestyle='dashed',
        linewidth=3, markersize=7, label='cpu')
    cpu = ax.plot(workloads_names, val2, color=blue, marker='+', linestyle='solid',
        linewidth=3, markersize=7, label='gpu')
    gpu = ax.plot(workloads_names, val3, color=teal, marker='*', linestyle='dotted',
        linewidth=3, markersize=7, label='gpu')
    emp = ax.plot(cache, val4, color=cyan, marker='', linestyle='solid',
        linewidth=3, markersize=7, label='gpu')
    # add some text for labels, title and axes ticks


    #ax.set_xticks([x/2 for x in workloads_names/2)
    #ax.set_xticklabels(workloads_names)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    

    ax.set_ylabel('Speed (samples/s)', fontsize=fsize+2)
    ax.set_xlabel('% of dataset cached', fontsize=fsize+2)
    ax.get_yaxis().set_label_coords(-0.15, 0.5)
    ax.set_ylim([0, 25000])
    ax.margins(0.02)  
    #ax.set_xlim([0, 8.5])
    #ax.set_title('(a) Config-SSD-V100 : Multi-GPU training in a server')
    ax.title.set_position([0.5, -0.25])

    extra = Rectangle((0.5, 0), 0.5, 1, fc="w", fill=False, edgecolor='none', linewidth=0)
    ax.legend(( io[0], cpu[0],  gpu[0], emp[0]),
              ('Pred. Fetch Rate (F)','Pred. Prep Rate (P)','Pred. GPU Rate (G)', 'Empirical Speed'), 
              bbox_to_anchor=(0.04, 1), ncol=2, fontsize=fsize)





fig = plt.figure(figsize=(7, 3))
ax = plt.gca()
ax.add_artist(Circle((.5, .5), .15))
pyt = 'data/tool.data'

plot_bars(ax, pyt)

plt.savefig("../graphs/tool.png", dpi=200, bbox_inches='tight', pad_inches=0.1)
plt.show()
fig.show()
